Text Compression using Abstract Numeration System on a Regular Language

An abstract numeration system (ANS) is a numeration system that provides a one-to-one correspondence between the natural numbers and a regular language. In this paper, we define an ANS-based compression as an extension of this correspondence. In addition, we show the following results: 1) an average compression ratio is computable from a language, 2) an ANS-based compression runs in sublinear time with respect to the length of the input string, and 3) an ANS-based compression can be extended to block-based compression using a factorial language.

==> img/make.sh <==
#!/bin/zsh

/usr/local/texlive/2010/bin/x86_64-darwin/platex $1.tex
/usr/local/texlive/2010/bin/x86_64-darwin/dvips $1.dvi
ps2pdf $1.ps

